Dynamics of Abell 3266 - I. An Optical View of a Complex Merging Cluster

We present spectroscopy of 880 galaxies within a 2-degree field around the massive, merging cluster Abell 3266. This sample, which includes 704 new measurements, was combined with the existing redshifts measurements to generate a sample of over 1300 spectroscopic redshifts; the largest spectroscopic sample in the vicinity of A3266 to date. We define a cluster sub-sample of 790 redshifts which lie within a velocity range of 14,000 to 22,000 kms$^{-1}$ and within 1 degree of the cluster centre. A detailed structural analysis finds A3266 to have a complex dynamical structure containing six groups and filaments to the north of the cluster as well as a cluster core which can be decomposed into two components split along a northeast-southwest axis, consistent with previous X-ray observations. The mean redshift of the cluster core is found to be $0.0594 \pm 0.0005$ and the core velocity dispersion is given as $1462^{+99}_{-99}$ kms$^{-1}$. The overall velocity dispersion and redshift of the entire cluster and related structures are $1337^{+67}_{-67}$ kms$^{-1}$ and $0.0596 \pm 0.0002$, respectively, though the high velocity dispersion does not represent virialised motions but rather is due to relative motions of the cluster components. We posit A3266 is seen following a merger along the northeast southwest axis, however, the rich substructure in the rest of the cluster suggests that the dynamical history is more complex than just a simple merger with a range of continuous dynamical interactions taking place. It is thus likely that turbulence in A3266 is very high, even for a merging cluster.

==> Figures/3D_Plot/Initialization.js <==
  toggleNodeByID = function (i) {
    if(scene.nodes.getByIndex(i).firstChild)
      toggleSubNode(scene.nodes.getByIndex(i).firstChild);
    else
      scene.nodes.getByIndex(i).visible=!scene.nodes.getByIndex(i).visible;
    return;
  }
  toggleSubNode = function (nd) {
    if(nd.nextSibling) toggleSubNode(nd.nextSibling);
    if(nd.firstChild) toggleSubNode(nd.firstChild);
    else nd.visible=!nd.visible;
  }

